Searching for the QCD critical point using Lee-Yang edge singularities

Using $N_f=2+1$ QCD calculations at physical quark mass and purely imaginary baryon chemical potential, we locate Lee-Yang edge singularities in the complex chemical potential plane. These singularities have been obtained by the multi-point Pad\'e approach applied to the net baryon number density. We recently showed that singularities extracted with this approach are consistent with universal scaling near the Roberge-Weiss transition. Here we study the universal scaling of these singularities in the vicinity of the QCD critical endpoint. Making use of an appropriate scaling ansatz, we extrapolate these singularities on $N_\tau=6$ and $N_\tau=8$ lattices towards the real axis to estimate the position of a possible QCD critical point. We find an approach toward the real axis with decreasing temperature. We compare this estimate with a HotQCD estimate obtained from poles of a [4,4]-Pad\'e resummation of the eighth-order Taylor expansion of the QCD pressure.

==> cleanBib.py <==
#!/bin/python3

#
# Quick script to clean up a bibliography. I know I could figure out
# how bibtex works instead of writing a python script, but I just
# don't want to learn. I'm tired of learning about software, so
# very, very tired.
#


from common import countLines


startlines = countLines('bibliography.bib')


bib=open('bibliography.bib','r')
out=open('temp.bib','w')

#
# Remove uninteresting bibliographic information.
#
for line in bib:

  # too many authors --> et al
  if line.strip().startswith('author'):
    authors=line.split('=')[1].split(' and ')
    if len(authors)>4:
      first = authors[0].strip()[1:]
      new ='        author = {'+first+' and others},\n'
      out.write(new)
      continue

  # metadata that are not very interesting 
  elif line.strip().startswith('month'):
    continue
  elif line.strip().startswith('language'):
    continue
  elif line.strip().startswith('langid'):
    continue
  elif line.strip().startswith('abstract'):
    continue
  elif line.strip().startswith('editor'):
    continue
  elif line.strip().startswith('urldate'):
    continue
  elif line.strip().startswith('issn'):
    continue
  elif line.strip().startswith('collaborator'):
    continue
  elif line.strip().startswith('file'):
    continue
  elif line.strip().startswith('note'):
    continue
  elif line.strip().startswith('reportNumber'):
    continue
  out.write(line)


bib.close()
out.close()


endlines = countLines('temp.bib')
print('Eliminated',startlines-endlines,'useless lines of bibliographic information')


==> common.py <==
#!/bin/python3

def countLines(filename):
  file = open(filename,'r')
  nlines = 0
  for line in file:
    nlines += 1
  file.close()
  return nlines

